On the fate of quantum black holes

We study the quantum dynamics of the Lema\^itre-Tolman-Bondi space-times using a polymer quantization prescription based on loop quantum cosmology that incorporates fundamental discreteness. By solving an effective equation derived from this quantization, we find analytical solutions for the Oppenheimer-Snyder and thin-shell collapse models, and numerical solutions for a variety of asymptotically flat collapsing dust profiles. Our study (i) tracks the formation, evolution and disappearance of dynamical horizons, (ii) shows that matter undergoes a non-singular bounce that results in an outgoing shock wave, (iii) determines black hole lifetime to be proportional to the square its mass, and (iv) provides a conformal diagram that substantially modifies the standard "information loss" picture by resolving the singularity and replacing the event horizon by transient apparent horizons.

==> numerics.m <==
%----------------------------------------------------------
% Matlab Code for effective LQG collapse of dust matter
% V. Husain, J.G. Kelly, R. Santacruz and E. Wilson-Ewing
%----------------------------------------------------------
% Description:
%   This code solves the differential conservation equation
%   stated in the paper by making use of the Godunov Scheme.
%   Initial conditions are set up such we have an infalling
%   gaussian pulse of dust matter. 
%   The evolution is such that the dust field bounces and  
%   and the matter escapes to infinity.
%----------------------------------------------------------

% LQG B equation:
%   dot{B} + 1/(2gammaDelta)( x^3 sin^2(sqrt{Delta}B/x^2) )' = 0

% In dimensioness variables:
%   B-> B/sqrt(Delta), (x,t) -> (x/sqrt(Delta),t/sqrt(Delta))
%   dot{B} + 1/(2 gamma)( x^3 sin^2(B/x^2) )' = 0
%   gamma = 1
 

syms x y m;
 

% Initial parameter for gaussian pulse
sig = 1/2;

%% Gaussian
Rho0(x,m) = exp(-(x-2.5*m)^2/sig^2);
    
%% Double peak  
%Rho0(x,m) = exp(-2*(x-1.5*m)^2)/5 + exp(-4*(x-3.5*m)^2)/10;
   
%% Initial Conditions for Mass, B and Density
Mfn(x,m) =  m*int(y^2*Rho0(y,m),[0,x])/int(y^2*Rho0(y,m),[0,Inf]); 
Bfn(x,m) =  -x^2*acos(1-4*Mfn(x,m)/x^3 )/2;
Dfn(x,m) = Rho0(y,m);


%% Set mass values in array
massA=zeros(1,2);
for k=1:2
    massA(k)=5*(1.5)^(k-1);
end


% Spatial Lattice Spacing
dx=0.1;

tic;
 
 
%% Begin mass runs: 
%   We set up the previously stated initial conditions in arrays and define
%   a limit of time for the computation after horizons disappear. Then we
%   start our computation to solve the equation of motion. Once we evolve
%   the solution past the Time limit, the computation stops and we set up a
%   different mass. In this way we get several points of the lifetime vs.
%   mass of the collapse.

%   In what follows, we have set the loop to do just one mass, but it can be changed if
%   needed.

fprintf('\nmass      lifetime\n');

% Start of for loop calculating for different M
for  kk = 1:1  
    
    mass = massA(kk);

    % radial axis
    %xm = 8.0*mass;
    xm = 20.00;
    X = 0.0:dx:xm;
    XN = numel(X);

    % set scale for the vertical axis in the output plots
    ym = 2.0;

    % set mass run time t_final 
    T_final = 8.5*mass^2 + 40*mass;

    % initial data vectors
  
    B=zeros(1,XN);
    %M=zeros(1,XN);
    zeroline=zeros(1,XN); % This is the y = 0 line, to check the formation of apparent horizons.
 
    %MM = matlabFunction(Mfn(x,mass));
    BB = matlabFunction(Bfn(x,mass));
  
    B=BB(X);
    %M=MM(X);
   
    %% Video file
    v = VideoWriter('LTB_Movie.avi');   
    open (v);
    a = [];

    %J = M;

    counter = 0;

    bh = false;
    t=0;
    ti=0;
    tf=0;

    % This loops does the calculation for one mass M and
    % keeps repeating until we reached the max computation time
    while t < T_final
    
        % Set dt using velocity of characteristics
        vel = X.*sin(B./X.^2).*cos(B./X.^2);

        v_min = min(vel);
        v_max = max(vel);
        v_abs = max(-v_min, v_max);

        % CFL condition
        dt = 0.45*dx/abs(v_abs);
        if dt > 0.02 
            dt = 0.02;  % largest timestep allowed
        end 
        t = t + dt;
     
    
        Bt = B;
    
        % Inner boundary condition. B = xb, so B(x=0)=0.
        B(1)=0;

        % flux from B(1) into B(2) is 0
        B(2) = Bt(2) - dt/dx * flux(Bt(2)/X(2)^2,Bt(3)/X(3)^2,(X(2)+X(3))/2);
    
        for j = 3:XN-1
            B(j) = Bt(j) - dt/dx ...
                * (flux(Bt(j)/X(j)^2,Bt(j+1)/X(j+1)^2,(X(j)+X(j+1))/2) ...
                - flux(Bt(j-1)/X(j-1)^2,Bt(j)/X(j)^2,(X(j-1)+X(j))/2));         
        end
        % Outer boundary condition is B(XN) = Bt(XN)

        % Flux function in Godunov Scheme
        % corresponds to m(x,t)
        J = (1/2)*X.^3.*sin(B./X.^2).^2;
    
        % Apparent horizon finder
        theta  = 1 - X.^2/4.*sin(2*B./X.^2).^2;
    
        % Due to the discontinuous nature of the Shock
        % some functions present a spike at the shock wave.
        % These are numerical artifacts so we smooth them
        % for a better presentation. Note that these quantities do
        % not affect the evolution, so this smoothing does not
        % change the dynamics.
    
        % Spike removal in Theta (null geodesic expansion)
        [MT I] = min(theta);
        theta(I) = theta(I+1);
        theta = smooth(theta,3);
    
        % Smooth J
        for k = 2:XN-3
            if J(k) > J(XN) 
                J(k)=J(XN); 
            end   
        end 
    
        dJ = gradient(J,dx);
     
    
        Rho = (2/3)*dJ./X.^2; 
        % Remove spurious spikes in Rho 
        for k = 2:XN-3
            if Rho(k) < 0 
                Rho(k)=0; 
            end   
        end 
        % Extrapolate first n entries of Rho and smooth
        n=8; 
        Rh = interp1(X(n:20),Rho(n:20),(0:n-1)*dx,'pchip',Rho(n));  
        Rho = [Rh Rho(n+1:XN)];
        Rho=smooth(Rho,3);   
     
        % Horizon test
        bhformed = any(theta<0) && bh == false;
        bhgone = all(theta>0) && bh==true ;

        % Figures updated every 20 timesteps
        if (mod(counter,20)== 0 || bhgone)
    
            tiledlayout(2,1) 
    
            set(gcf,'color','w');
     
    
            p1 = nexttile;
            plot(p1,X,Rho,'LineWidth',2);  
            grid on;
            xlim([0 xm]);
            ylim([0 max(Rho)*1.5]);
            ylabel('\rho  ','Rotation',0, 'fontsize',14);
      
     
            % Time box 
            delete(a);
            dim = [.445 .875 .145 .05];
            a = annotation('textbox',dim,'String',['   t = ', ...
                num2str(t,'%.2f')], 'Horizontalalignment','center', ...
                'fontsize',12);
    
            p2 = nexttile; 
            plot(p2,X,zeroline,X,theta,'LineWidth',2);  
            grid on;
            xlim([0 xm]);
            ylim([-1.5 1.5]);
            ylabel('\Theta_+  ','Rotation',0,'fontsize',14);
            %xlabel('r','fontsize',14);
            %set(gca,'FontSize',12); 
    
            drawnow;

            frame = getframe (gcf);
            writeVideo (v, frame);   
            hold off;
    
        end
        % End update figures


        counter = counter + 1; 
    

        % Black hole lifetime 
        if bhformed
            ti = t;
            bh = true;
        elseif bhgone
            tf = t;
            break
        end
      
    end
    % End of one mass run


    %% Print data for mass loop  and continue outer loop with next mass
    close (v)
    fprintf('%2.2f      %2.2f\n',mass,tf-ti);

end
% End of mass loop

toc;

%% Flux function used in the evolution of the solution
function F = flux(uL,uR,x)
 
    FL = (x^3/2)*sin(uL)^2;
    FR = (x^3/2)*sin(uR)^2;
        
    if uL <= uR 
        F = min(FL,FR);
    elseif uL > uR 
        if (uR > -pi/2 || uL < -pi/2)
            F = max(FL,FR); 
        else
            F = x^3/2;
        end
    end 

end
